Formalising John Dee's Monas Hieroglyphica in Lean 4

John Dee's Monas Hieroglyphica (Antwerp, 1564) contains twenty-four numbered theorems about a single composite alchemical glyph, presented in the manner of Euclid: theorem, demonstration, corollary. In this note the following question is considered: which of Dee's theorems can be stated precisely in a proof assistant, and which of them can then be proved? Working in Lean 4 (v4.35.0) with the core library only (without Mathlib), we divide the treatise into three layers: the syntax of the glyph, encoded as inductive data; Dee's arithmetic, verified by kernel computation; and the geometry of the final theorems, in connection with which we prove a classical result not stated by Dee: no ratio of whole numbers doubles the cube, that is, the cube root of two is irrational (the Delian obstruction). The accompanying file Monas.lean compiles with no errors and no sorry. Two observations are made. The cabalistic computation of Theorem XVII, according to which the Cross, "by the best kabbalistic computation," signifies the number 252, is verified, and its proof depends on no axioms: it is a pure computation. The only theorem of the formalisation with genuine mathematical content, the Delian obstruction, is proved constructively and depends only on the axioms propext and Quot.sound.

==> anc/Monas.lean <==
/-!
# John Dee's *Monas Hieroglyphica* (Antwerp, 1564) — a Lean 4 formalisation

John Dee's *Monas Hieroglyphica* ("The Hieroglyphic Monad"), written in twelve
days and published at Antwerp in 1564, unfolds twenty-four theorems about a
single composite glyph — the *Monas* — built from the signs of the Moon, the
Sun, the four Elements and Aries. Dee presents it in the style of Euclid:
numbered theorems with demonstrations, applied not to abstract figures but to
his hieroglyph.

This file takes that Euclidean posture seriously: which of Dee's theorems can
be *stated* precisely, and which can then be *proved*? Three layers emerge.

* **Syntax** — the glyph as data: inductive types for the primitive marks and
  the planetary characters (Theorems I–XV).
* **Number** — Dee's own arithmetic, verified exactly as he states it:
  the tetraktys, the measures of the Cross, the number 252 (Theorems VI, VIII,
  XVI, XVII).
* **Geometry** — the proportions of the Cross with which the treatise closes
  (Theorems XXII–XXIV). Following the reading that connects these measures
  with the duplication of the cube — the Delian problem — we verify the
  classical obstruction: *no rational proportion doubles the cube*
  (`Delian.impossible`). That last theorem is not stated by Dee; it is a classical result connected
  with his construction under this reading.

Quotations follow J. W. Hamilton-Jones's 1947 English translation; the
scholarly standard is C. H. Josten's translation and commentary, *Ambix* XII
(1964), 84–221. Verified with Lean 4 core alone (no Mathlib required).
-/

namespace Monas

/-! ## Layer 0: the syntax of the glyph -/

/-- The primitive marks of the hieroglyphic art (Theorems I–V). -/
inductive Mark where
  | point : Mark    -- the Monad: the point from which all things emerge (Thms II–III)
  | line : Mark     -- the straight line; crossed, the sign of the Elements (Thms I, VII)
  | circle : Mark   -- the full circle: the Sun, "a circle having a visible center" (Thm III)
  | crescent : Mark -- the semicircle: the Moon, "the figure of the Horns" (Thms IV–V)
  | binary : Mark → Mark → Mark -- two marks meeting in one common point (Thm XI)
deriving DecidableEq, Repr

/-- **Thm XI.** "The mystical sign of the Ram, composed of two semicircles
connected by one common point." -/
def aries : Mark := Mark.binary Mark.crescent Mark.crescent

/-- **Thm XV** (note). "By a simple transposition of place we show the letter
alpha twice, by a circle and a half-circle, being simply tangents which touch
one another." -/
def taurus : Mark := Mark.binary Mark.circle Mark.crescent

/-- Every mark resolved "into elementary form" (Thm VII): the composite marks
decomposed into the primitive alphabet of point, line, circle and crescent. -/
def atoms : Mark → List Mark
  | .point   => [.point]
  | .line    => [.line]
  | .circle  => [.circle]
  | .crescent => [.crescent]
  | .binary a b => atoms a ++ atoms b

/-- The four right angles of the elemental Cross (Thms VI–VII). -/
inductive Element where
  | fire | air | water | earth
deriving DecidableEq, Repr

/-- The wandering stars of the inferior astronomy (Thms XII–XIII). -/
inductive Planet where
  | saturn | jupiter | mars | venus | mercury
deriving DecidableEq, Repr

/-- **Thm XII.** "The very ancient wise men and Magi have transmitted to us
five hieroglyphical signs of the planets, all of which are composed out of the
signs used for the Moon and the Sun, together with the sign of the Elements
and the hieroglyphical sign of Aries." -/
def parts : Planet → List Mark
  | .saturn  => [.crescent, .line]          -- ♄ : the lunar crescent upon the cross
  | .jupiter => [.crescent, .line]          -- ♃ : the cross beneath the crescent
  | .mars    => [.circle, aries]             -- ♂ : "formed from the hieroglyphs of the Sun and Aries" (Thm XIII)
  | .venus   => [.circle, .line]             -- ♀ : "produced from that of the Sun and the Elements" (Thm XIII)
  | .mercury => [.circle, .crescent, .line]  -- ☿ : "by the complete Lunar and Solar magic of the Elements" (Thm XIII)

/-- A planetary character resolved into its elementary marks. -/
def sigil (p : Planet) : List Mark := (parts p).flatMap atoms

/-- The complete Monad, read from top to bottom (Thm X): the crescent of the
Moon upon the circle of the Sun upon the elemental Cross, with the sign of
Aries at its base. -/
def monas : List Mark := [Mark.crescent, Mark.circle, Mark.line, aries]

/-- The Monas resolved into its elementary marks. -/
def monasSigil : List Mark := monas.flatMap atoms

/-! ## Layer 1: structural theorems -/

/-- **Thm XI.** "The mystical sign of the Ram, composed of two semicircles
connected by one common point": resolved into elementary form, the sign of
Aries is exactly two semicircles. -/
theorem theoremXI : atoms aries = [Mark.crescent, Mark.crescent] := rfl

/-- **Thm XV** (note). The figure of Taurus shows alpha twice: a circle and a
half-circle, tangents touching at one common point. -/
theorem theoremXV : atoms taurus = [Mark.circle, Mark.crescent] := rfl

/-- **Thm XII.** Every planetary character, resolved into elementary form, is
composed only of the marks of the Moon, the Sun and the Elements — Dee's
compositional claim about the five characters of the planets, verified by
computation. -/
theorem theoremXII :
    ∀ p : Planet, ∀ m ∈ sigil p,
      m = Mark.crescent ∨ m = Mark.circle ∨ m = Mark.line := by
  intro p m hm
  cases m <;> cases p <;> simp [sigil, parts, atoms, aries] at hm ⊢

/-- **Thm X.** "It is the Mercury of the Philosophers, the greatly celebrated
microcosm and ADAM": every elementary mark of Mercury is present within the
Monas. -/
theorem theoremX : ∀ m ∈ sigil Planet.mercury, m ∈ monasSigil := by
  intro m hm
  cases m <;> simp [sigil, parts, atoms, aries, monas, monasSigil] at hm ⊢

/-- **Thm XXI.** "We distribute our Monad, now looked at from a different
aspect, and analysed in a different manner": every planetary character can be
recovered from the Monas. -/
theorem theoremXXI : ∀ p : Planet, ∀ m ∈ sigil p, m ∈ monasSigil := by
  intro p m hm
  cases m <;> cases p <;> simp [sigil, parts, atoms, aries, monas, monasSigil] at hm ⊢

/-! ## Layer 2: the arithmetic of the Cross -/

/-- Dee's Latin alphabet, as a humanist of 1564 writes it: no J, U or W.
X is the twenty-first letter, V the twentieth. -/
def latinPos (c : Char) : Nat := match c with
  | 'A' => 1 | 'B' => 2 | 'C' => 3 | 'D' => 4 | 'E' => 5
  | 'F' => 6 | 'G' => 7 | 'H' => 8 | 'I' => 9 | 'K' => 10
  | 'L' => 11 | 'M' => 12 | 'N' => 13 | 'O' => 14 | 'P' => 15
  | 'Q' => 16 | 'R' => 17 | 'S' => 18 | 'T' => 19 | 'V' => 20
  | 'X' => 21
  | _ => 0

/-- The Roman numeral values of the letters hidden in the Cross (Thm XVI):
"the fifth of the vowels" for five, the letter of fifty, the Decad for X. -/
def romanValue (c : Char) : Nat := match c with
  | 'V' => 5
  | 'L' => 50
  | 'X' => 10
  | 'C' => 100
  | _ => 0

/-- **Thm VI.** The Ternary is "two straight lines having a copulative
center"; the Quaternary is "produced by the four straight lines"; together
they manifest the Septenary, and "either of these elements, the lines or the
right angles, repeated twice, afford us in the most secret manner the Octad". -/
theorem theoremVI :
    2 + 1 = 3          -- two lines and their copulative point: the Ternary
    ∧ 3 + 4 = 7        -- Ternary and Quaternary: the first manifested Septenary
    ∧ 2 * 4 = 8        -- the lines or the right angles, repeated twice: the Octad
    := by decide

/-- **Thm VIII.** "Pythagoras was in the habit of saying: 1 + 2 + 3 + 4 make
10. It is not by chance that the right-angled Cross — the twenty-first letter
of the Roman alphabet — was taken by the most ancient of the Roman
philosophers to represent the Decad." -/
theorem theoremVIII :
    1 + 2 + 3 + 4 = 10 ∧ latinPos 'X' = 21 := by decide

/-- **Thm XX.** "The point must of necessity be present, because with the
Binary it constitutes our Ternary" — and the Quaternary is concealed within
the Ternary. -/
theorem theoremXX : 2 + 1 = 3 ∧ 3 + 1 = 4 := by decide

/-- **Thm XVI.** The quinary is "the exact half of our Decad"; from the
twentieth letter of the alphabet and the fifth of the vowels comes 25, the
first of the *circular numbers* — numbers whose square ends in themselves.
The two parts of the Cross produce the number one hundred and, "by the law
of squares", 2500; "we are thereby induced to utilise this progression:
one — ten — one hundred." -/
theorem theoremXVI :
    5 * 2 = 10                                  -- the quinary: half of the Decad
    ∧ latinPos 'V' = 20                         -- V: twentieth letter of the alphabet
    ∧ romanValue 'V' = 5                        -- V: fifth of the vowels
    ∧ latinPos 'V' + romanValue 'V' = 25        -- "the number twenty-five is produced"
    ∧ 5 * 5 = 25 ∧ 25 * 25 = 625                -- squares of the circular numbers
    ∧ 25 % 10 = 5                               -- 5 is circular: its square ends in 5
    ∧ 625 % 100 = 25                            -- 25 is circular: its square ends in 25
    ∧ romanValue 'L' + romanValue 'L' = 100     -- the two parts: the number one hundred
    ∧ romanValue 'L' * romanValue 'L' = 2500    -- "by the law of squares"
    ∧ 10 * 1 = 10 ∧ 10 * 10 = 100               -- one — ten — one hundred
    := by decide

/-- **Thm XVII.** "We may safely conclude, by the best kabbalistic
computation, that our Cross, by a marvellous metamorphosis, may signify for
the Initiates two hundred and fifty-two. Thus: four times five, four times
fifty, ten, twenty-one and one, which added together make two hundred and
fifty-two."

(four right angles of the quinary; four times the letter of fifty; the Decad;
X the twenty-first letter; the Monad) — Dee's computation, machine-checked. -/
theorem theoremXVII :
    4 * romanValue 'V' + 4 * romanValue 'L' + romanValue 'X' + latinPos 'X' + 1
      = 252 := by decide

/-! ## Layer 3: the proportions of the Cross (Thms XXII–XXIV) -/

/- Dee closes the Monas by presenting "in diagrammatic form the proportions
already observed by us in the hieroglyphic construction of our Monad", where
the parts of the Cross are made "equal and unequal", and from which the figure
of Taurus finally emerges. Commentators have connected these measures with the
most famous problem standing before the geometers of Dee's age: the
duplication of the cube — the Delian problem — whose exact solution requires
the proportion 2^(1/3). We verify the classical obstruction: no proportion of
whole numbers can double the cube. (This result is not stated by Dee.)
-/

namespace Delian

/-- Even naturals. -/
def Even (n : Nat) : Prop := ∃ k, n = 2 * k

/-- Odd naturals. -/
def Odd (n : Nat) : Prop := ∃ k, n = 2 * k + 1

theorem even_or_odd (n : Nat) : Even n ∨ Odd n := by
  induction n with
  | zero => exact Or.inl ⟨0, rfl⟩
  | succ n ih =>
    cases ih with
    | inl h =>
      cases h with
      | intro k hk => exact Or.inr ⟨k, by omega⟩
    | inr h =>
      cases h with
      | intro k hk => exact Or.inl ⟨k + 1, by omega⟩

/-- An odd cube is odd: `(2t+1)³` can never equal twice anything. The proof
unfolds the cube by distributivity and hands the linear remainders to
`omega`, which finds the parity contradiction. -/
private theorem odd_cube_ne_two_mul {t Y : Nat} :
    (2 * t + 1) * (2 * t + 1) * (2 * t + 1) ≠ 2 * Y := by
  intro h
  simp only [Nat.mul_add, Nat.mul_one, Nat.one_mul, Nat.two_mul,
    Nat.mul_comm, Nat.mul_left_comm] at h
  omega

/-- The cube of an even number, normalised: `(2k)³ = 8k³`, proved up to
associativity and commutativity of multiplication. -/
private theorem cube_two_mul (k : Nat) :
    (2 * k) * (2 * k) * (2 * k) = 2 * 2 * 2 * (k * k * k) := by ac_rfl

private theorem cube_pos {n : Nat} (h : 0 < n) : 0 < n * n * n :=
  Nat.mul_pos (Nat.mul_pos h h) h

/-- **The Delian obstruction.** There are no naturals `p q` with `q ≠ 0` and
`p³ = 2q³`: the cube cannot be doubled by any rational proportion, and the
cube root of two is irrational.

The proof is the classical infinite descent, organised as strong induction on
a bound for `p`: from `p³ = 2q³` the root `p` must be even, `p = 2r`; then
`q³ = 4r³` forces `q = 2s` in the same way; and `r³ = 2s³` is a strictly
smaller solution — impossible. -/
theorem impossible : ∀ p q : Nat, q ≠ 0 → p * p * p ≠ 2 * (q * q * q) := by
  have aux : ∀ N p q : Nat, p ≤ N → q ≠ 0 → p * p * p = 2 * (q * q * q) → False := by
    intro N
    induction N with
    | zero =>
      intro p q hp hq h
      have hpz : p = 0 := by omega
      rw [hpz] at h
      simp only [Nat.zero_mul] at h
      cases q with
      | zero => exact hq rfl
      | succ k =>
        have hpos : 0 < (k + 1) * (k + 1) * (k + 1) := cube_pos (by omega)
        omega
    | succ N ihN =>
      intro p q hp hq h
      have hpz : p ≠ 0 := by
        intro hpz
        rw [hpz] at h
        simp only [Nat.zero_mul] at h
        cases q with
        | zero => exact hq rfl
        | succ k =>
          have hpos : 0 < (k + 1) * (k + 1) * (k + 1) := cube_pos (by omega)
          omega
      cases even_or_odd p with
      | inr hodd =>
        cases hodd with
        | intro t ht =>
          rw [ht] at h
          exact odd_cube_ne_two_mul h
      | inl heven =>
        cases heven with
        | intro r hr =>
          rw [hr, cube_two_mul] at h
          have hq4 : q * q * q = 2 * (2 * (r * r * r)) := by omega
          cases even_or_odd q with
          | inr hoddq =>
            cases hoddq with
            | intro t ht =>
              rw [ht] at hq4
              exact odd_cube_ne_two_mul hq4
          | inl hevenq =>
            cases hevenq with
            | intro s hs =>
              rw [hs, cube_two_mul] at hq4
              have hfinal : r * r * r = 2 * (s * s * s) := by omega
              exact ihN r s (by omega) (by omega) hfinal
  intro p q hq h
  exact aux p p q (Nat.le_refl p) hq h

/-- Dee's proportions of the Cross are "equal and unequal" indeed: any whole
number ratio falls short of or overshoots the cube root of two. Between 5/4
and 4/3 it lies — and neither of them is it, as one verifies by cross
multiplication. -/
theorem bounds :
    5 * 5 * 5 < 2 * (4 * 4 * 4) ∧ 2 * (3 * 3 * 3) < 4 * 4 * 4 := by decide

end Delian

end Monas

#print axioms Monas.theoremXVII
#print axioms Monas.Delian.impossible

